COLA: Characterizing and Optimizing the Tail Latency for Safe Level-4 Autonomous Vehicle Systems

Autonomous vehicles (AVs) are envisioned to revolutionize our life by providing safe, relaxing, and convenient ground transportation. The computing systems in such vehicles are required to interpret various sensor data and generate responses to the environment in a timely manner to ensure driving safety. However, such timing-related safety requirements are largely unexplored in prior works. In this paper, we conduct a systematic study to understand the timing requirements of AV systems. We focus on investigating and mitigating the sources of tail latency in Level-4 AV computing systems. We observe that the performance of AV algorithms is not uniformly distributed -- instead, the latency is susceptible to vehicle environment fluctuations, such as traffic density. This contributes to burst computation and memory access in response to the traffic, and further leads to tail latency in the system. Furthermore, we observe that tail latency also comes from a mismatch between the pre-configured AV computation pipeline and the dynamic latency requirements in real-world driving scenarios. Based on these observations, we propose a set of system designs to mitigate AV tail latency. We demonstrate our design on widely-used industrial Level-4 AV systems, Baidu Apollo and Autoware. The evaluation shows that our design achieves 1.65 X improvement over the worst-case latency and 1.3 X over the average latency, and avoids 93% of accidents on Apollo.

==> figure/fig/sync_improvement.py <==
import numpy as np
import matplotlib.pyplot as plt
from random import random
# Fixing random state for reproducibility

np.random.seed(19680801)

fp1 = open('./camera.txt','r')
fp2 = open('./seg.txt','r')

for i in range(90):
    line1 = fp1.readline()
    line2 = fp2.readline()

cnt = 0

#data = [[0]*4561,[0]*4561,[0]*4561, [0]*4561,[0]*4561]
data = [[],[],[]]
# mean
mmax = -1

while cnt < 13000:
    x = line1.split()
    x1 = float(x[-2])
    x = line2.split()
    x2 = float(x[-2])
    if x2 < 61:
        data[2].append(x2)
        if random()>0.5 :
            data[1].append(x2+5.3)
        else:
            data[1].append(x2-7.2)
    else:
        data[2].append(61+(x2-61)/1.1)
    data[0].append((data[1][-1]+0.1*data[2][-1]))
    line1 = fp1.readline()
    line2 = fp2.readline()

    cnt = cnt+1

print(mmax)

from matplotlib.pyplot import figure
#figure(figsize=(10,6)) 

#print(data)
plt.rcParams.update({'font.size': 24})
fig1, ax1 = plt.subplots(figsize=(9,6.4))
#ax.set_xlabel('xlabel') #
ax1.set_ylabel('latency/milliseconds') 
#ax1.set_title('Basic Plot')
#ax1.boxplot(data,labels=['roi','ground'])
ax1.boxplot(data,labels=['hybrid','async','sync'])


plt.tight_layout()
plt.savefig('sync_overhead.pdf')
plt.show()


==> figure/src/cpu-util-bursty.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")

output_dev(opt$type, opt$out, fig_half_width, 0.75 * fig_half_width)

read_data(opt$data) %>%
mutate(
    module = factor(module, levels=c("Planning", "Perception-CPU", "Prediction"))
) %>%
arrange(module) %>%
naplot(
    legend.position = "none",
    text = element_text(size = 12),
    axis.text.x = element_text(size = 10)
) +
    geom_bar(
        aes(
            x = module,
            y = avg_utilization,
            fill = factor(0),
            color = factor(0)
        ),
        color = "black",
        stat = "identity"
    ) +
    scale_x_discrete(name = "") +
    scale_y_continuous(
        name = "Avg. CPU Utilization (\\%)",
        expand = expansion(mult = c(0, .1)),
        limits = c(0, 100)
    )

output_dev_close()


==> figure/src/crash-cases.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")

output_dev(opt$type, opt$out, fig_half_width, 0.75 * fig_half_width)

read_data(opt$data) %>%
mutate(component = factor(
    component,
    levels = c("baseline", "system-level", "fast-path", "proactive", "all"))
) %>%
arrange(component) %>%
naplot(
    axis.text.x = element_text(angle = 30, vjust = 1, hjust = 1),
    # axis.text.x = element_text(size=10),
    legend.position = c(0.65, 0.85),
    legend.title = element_blank()
) +
    geom_bar(
        aes(
            x = component,
            y = lat_ms,
            fill = case_type
        ),
        color = "black",
        stat = "identity",
        position = "dodge"
    ) +
    scale_x_discrete(name = "") +
    scale_y_continuous(
        name = "\\# of collisions",
        expand = expansion(mult = c(0, .1)),
        limits = c(0, 150)
    )

output_dev_close()


==> figure/src/degradation-rate-alertness.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")

df <- read_data(opt$data)
df <- melt(df)
df <- df[df$variable != "invalid",]

update_geom_defaults("point", list(color = NA))

output_dev(opt$type, opt$out, fig_half_width, 0.75 * fig_half_width)

df %>%
naplot(legend.position = "none") +
    geom_boxplot(
        aes(
            x     = variable,
            y     = value
        )
    ) +
    scale_x_discrete(name = "") +
    scale_y_continuous(name = "Latency (ms)")

output_dev_close()


==> figure/src/driving-time.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")

output_dev(opt$type, opt$out, fig_half_width, 0.75 * fig_half_width)

read_data(opt$data) %>%
naplot(
    legend.position = c(0.5, 0.92),
    legend.title = element_blank()
) +
    geom_bar(
        aes(
            x = map_type,
            y = lat_ms,
            fill = system
        ),
        color = "black",
        stat = "identity",
        position = "dodge"
    ) +
    scale_x_discrete(name = " ") +
    scale_y_continuous(
        name = "Commute time (sec)",
        expand = expansion(mult = c(0, .1))
    ) +
    guides(
        colour = guide_legend(nrow = 1),
        fill   = guide_legend(nrow = 1)
    )

output_dev_close()


==> figure/src/e2e-latency-traffic.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")
library(forcats)
library(cowplot)

df <- read_data(opt$data)

output_dev(opt$type, opt$out, 0.8 * fig_full_width, 1.2 * fig_full_height)

p1 <- df %>%
    filter(variable == 'traffic_density') %>%
    mutate(value = value * scale) %>%
    naplot(
        legend.position = 'none'
    ) +
    geom_line(
        aes(
            x = time,
            y = value,
            color = factor(0)
        ),
        size = line_default_size
    ) +
    geom_point(
        aes(
            x = time,
            y = value,
            color = factor(0)
        )
    ) +
    scale_x_continuous(name = "Time") +
    scale_y_continuous(
        name = "Traffic density\n (\\# of vehicles)",
        breaks = c(4, 6, 8)
    )

p2 <- df %>%
    filter(variable == 'e2e_latency') %>%
    mutate(value = value * scale) %>%
    naplot(
        legend.position = 'none'
    ) +
    scale_shape_manual(values = c(2)) +
    scale_color_manual(values = c(pal_d3()(3)[2])) +
    geom_line(
        aes(
            x = time,
            y = value,
            color = factor(1)
        ),
        size = line_default_size
    ) +
    geom_point(
        aes(
            x = time,
            y = value,
            shape = factor(1),
            color = factor(1)
        )
    ) +
    scale_x_continuous(name = "Time") +
    scale_y_continuous(
        name = "Latency (ms)",
        breaks = c(130, 135, 140, 145)
    )

plot_grid(p1, p2, ncol = 1, align = 'v')

output_dev_close()


==> figure/src/lat-breakdown-pred-pipeline.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")

df <- read_data(opt$data) %>%
    mutate(e2e = rowSums(across(where(is.numeric))))
df <- melt(df)

update_geom_defaults("point", list(color = NA))

output_dev(opt$type, opt$out, fig_half_width, 0.75 * fig_half_width)

df %>%
naplot(legend.position = "none") +
    geom_boxplot(
        aes(
            x     = variable,
            y     = value
        )
    ) +
    scale_x_discrete(name = "") +
    scale_y_continuous(name = "Latency (ms)")

output_dev_close()


==> figure/src/lat-dist-before-after-opt.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")

update_geom_defaults("point", list(color = NA))

output_dev(opt$type, opt$out, fig_half_width, 0.75 * fig_half_width)

read_data(opt$data, check.names=FALSE) %>%
melt() %>%
naplot(
    legend.position = "none"
) +
    geom_boxplot(
        aes(
            x     = variable,
            y     = value
        )
    ) +
    scale_x_discrete(name = "") +
    scale_y_continuous(name = "Latency (ms)")

output_dev_close()


==> figure/src/lat-fast-normal-path.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")

df <- read_data(opt$data)
df <- melt(df)

update_geom_defaults("point", list(color = NA))

output_dev(opt$type, opt$out, fig_half_width, 0.75 * fig_half_width)

df %>%
naplot(legend.position = "none") +
    geom_boxplot(
        aes(
            x     = variable,
            y     = value
        )
    ) +
    scale_x_discrete(name = "") +
    scale_y_continuous(name = "Latency (ms)")

output_dev_close()


==> figure/src/lat-study-modules.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")
suppressPackageStartupMessages(library(stringr))

df <- read_data(opt$data) %>%
    filter(module != "Localization Autoware") %>%
    mutate(
        module = factor(
            module,
            levels=c(
                "Planning",
                "Prediction",
                "Segmentation"
                # "Localization Autoware"
            )
        )
    )
df <- melt(df)


output_dev(opt$type, opt$out, fig_full_width, 0.8 * fig_full_height)

df %>%
naplot(
    legend.title = element_blank(),
    legend.position = c(0.5, 0.9)
) +
    geom_bar(
        aes(
            x = module,
            y = value,
            fill = variable
        ),
        color = "black",
        stat = "identity",
        position = "dodge"
    ) +
    scale_x_discrete(
        name = "",
        labels = function(x) str_wrap(x, width = 10)
    ) +
    scale_y_continuous(
        name = "Latency (ms)",
        expand = expansion(mult = c(0, .1)),
        limits = c(0, 120)
    ) +
    guides(
        colour = guide_legend(nrow = 1),
        fill   = guide_legend(nrow = 1)
    )

output_dev_close()


==> figure/src/llc-lat-miss.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")

output_dev(opt$type, opt$out, fig_half_width, 0.75 * fig_half_width)

read_data(opt$data) %>%
naplot(legend.position = "none") +
    geom_point(
        aes(
            x = llc_miss,
            y = lat_ms,
            fill = factor(0),
            color = factor(0)
        )
    ) +
    geom_smooth(
        method = 'lm',
        aes(x = llc_miss, y = lat_ms, color = factor(1)),
        formula = y~x
    ) +
    scale_x_continuous(
        name = "LLC miss",
        labels = format_si(),
        breaks = c(1e6, 1.1 * 1e6, 1.2 * 1e6),
        limits = c(0.9 * 1e6, 1.25 * 1e6)
    ) +
    scale_y_continuous(name = "Latency (ms)")

output_dev_close()


==> figure/src/perf-improvement-cola.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")

update_geom_defaults("point", list(color = NA))

output_dev(opt$type, opt$out, fig_half_width, 0.75 * fig_half_width)

read_data(opt$data) %>%
melt() %>%
naplot(
    legend.position = "none"
) +
    geom_boxplot(
        aes(
            x     = variable,
            y     = value
        )
    ) +
    scale_x_discrete(name = "") +
    scale_y_continuous(name = "Latency (ms)")

output_dev_close()


==> figure/src/perf-localization-lidar.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")

output_dev(opt$type, opt$out, fig_half_width, fig_full_height)

read_data(opt$data) %>%
naplot(legend.position = "none") +
    geom_bar(
        aes(
            x = point_number,
            y = latency_ms,
            fill = factor(0),
            color = factor(0)
        ),
        color = "black",
        stat = "identity"
    ) +
    scale_x_discrete(name = "Number of Points") +
    scale_y_continuous(
        name = "Latency (ms)",
        expand = expansion(mult = c(0, .1))
    )

output_dev_close()


==> figure/src/perf-lookahead-distance.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")

output_dev(opt$type, opt$out, fig_half_width, fig_full_height)

read_data(opt$data) %>%
naplot(legend.position = "none") +
    geom_bar(
        aes(
            x = factor(distance),
            y = lat_ms,
            fill = factor(0),
            color = factor(0)
        ),
        color = "black",
        stat = "identity"
    ) +
    scale_x_discrete(name = "Lookahead Distance (m)") +
    scale_y_continuous(
        name = "Latency (ms)",
        expand = expansion(mult = c(0, .1))
    )

output_dev_close()


==> figure/src/perf-prediction-planning.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")

output_dev(opt$type, opt$out, fig_half_width, fig_full_height)

read_data(opt$data) %>%
naplot(
    legend.position = c(0.8, 0.75)
) +
    geom_line(
        aes(
            x = obstacles,
            y = lat_ms,
            fill = perf_type,
            color = perf_type
        )
    ) +
    geom_point(
        aes(
            x = obstacles,
            y = lat_ms,
            fill = perf_type,
            color = perf_type
        )
    ) +
    scale_x_continuous(name = "Number of Obstacles") +
    scale_y_continuous(name = "Latency (ms)")

output_dev_close()


==> figure/src/perf-util-bst-effort.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")

df <- read_data(opt$data)

output_dev(opt$type, opt$out, fig_half_width, 0.75 * fig_half_width)

p1 <- df %>%
filter(metric == "Latency") %>%
naplot(
    legend.position = "none",
    axis.text.x = element_text(size = "10")
) +
    geom_bar(
        aes(
            x     = system,
            y     = value,
            fill  = system
        ),
        color = "black",
        stat = "identity"
    ) +
    scale_x_discrete(name = "") +
    scale_y_continuous(
        name = "Latency (ms)",
        expand = expansion(mult = c(0, .1))
    )

p2 <- df %>%
filter(metric == "CPU Util.") %>%
naplot(
    legend.position = "none",
    axis.text.x = element_text(size = "10")
) +
    geom_bar(
        aes(
            x     = system,
            y     = value,
            fill  = system
        ),
        color = "black",
        stat = "identity"
    ) +
    scale_x_discrete(name = "") +
    scale_y_continuous(
        name = "CPU Util. (\\%)",
        expand = expansion(mult = c(0, .1))
    )

ggarrange(p1, p2, nrow = 1)

output_dev_close()


==> figure/src/reaction-time.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")
suppressPackageStartupMessages(library(stringr))

output_dev(opt$type, opt$out, fig_half_width, 0.75 * fig_half_width)

read_data(opt$data) %>%
mutate(reaction = factor(
    reaction,
    levels = c("vehicle following", "yield", "occluded cut-in"))
) %>%
arrange(reaction) %>%
naplot(
    # axis.text.x = element_text(angle = 30, vjust = 1, hjust = 1),
    legend.position = c(0.5, 0.92),
    legend.title = element_blank()
) +
    geom_bar(
        aes(
            x = reaction,
            y = lat_ms,
            fill = system
        ),
        color = "black",
        stat = "identity",
        position = "dodge"
    ) +
    scale_x_discrete(
        name = "",
        labels = function(x) str_wrap(x, width = 10)
    ) +
    scale_y_continuous(
        name = "Latency (ms)",
        expand = expansion(mult = c(0, .1)),
        limits = c(0, 600)
    ) +
    guides(
        colour = guide_legend(nrow = 1),
        fill   = guide_legend(nrow = 1)
    )

output_dev_close()


==> figure/src/tail-latency-proactive-processing.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")

df <- read_data(opt$data) %>% melt()
df <- df[df$variable != "invalid1",]
df <- df[df$variable != "invalid2",]

output_dev(opt$type, opt$out, fig_half_width, 0.75 * fig_half_width)

df %>%
naplot(
    legend.position = c(0.7, 0.8),
    # legend.background = element_rect(color = "darkblue"),
    legend.title = element_blank()
) +
    stat_ecdf(
        aes(
            x = value,
            color = variable
        ),
        geom = "step"
    ) +
    geom_vline(
        aes(
            xintercept = max(df[df$variable == "original", ]$value),
            color = factor("original")
        )
    ) +
    geom_vline(
        aes(
            xintercept = max(df[df$variable == "optimized", ]$value),
            color = factor("optimized")
        )
    ) +
    scale_x_continuous(name = "Latency (ms)") +
    scale_y_continuous(name = "CDF")

output_dev_close()


==> figure/src/violation.R <==
source("../script/figure/r/cmdline.R")
source("../script/figure/r/common.R")
suppressPackageStartupMessages(library(stringr))

output_dev(opt$type, opt$out, fig_half_width, 0.75 * fig_half_width)

read_data(opt$data) %>%
naplot(
    # axis.text.x = element_text(angle = 30, vjust = 1, hjust = 1),
    legend.position = c(0.35, 0.92),
    legend.title = element_blank()
) +
    geom_bar(
        aes(
            x = system,
            y = violations,
            fill = config
        ),
        color = "black",
        stat = "identity",
        position = "dodge"
    ) +
    scale_x_discrete(
        name = ""
    ) +
    scale_y_continuous(
        name = "\\# of violations",
        expand = expansion(mult = c(0, .1))
    ) +
    guides(
        colour = guide_legend(nrow = 1),
        fill   = guide_legend(nrow = 1)
    )

output_dev_close()


==> script/ci/build_pandoc_plain_text.sh <==
#! /bin/sh

this_path="$( cd "$(dirname "$0")" ; pwd -P )"
script=$this_path/../text_process/pandoc_latex_to_plain.sh

sh $script paper.tex paper.txt

==> script/ci/build_paper.sh <==
#! /bin/bash

this_path="$( cd "$(dirname "$0")" ; pwd -P )"
project_path=$this_path/../../

cd $project_path
latexmk -pdf -f -outdir=out paper.tex || true

tree .

if [[ ! -f out/paper.pdf ]]; then
    echo "No output"
    exit 1
fi


==> script/ci/build_paper_pub.sh <==
#! /bin/bash

this_path="$( cd "$(dirname "$0")" ; pwd -P )"
project_path=$this_path/../../

cd $project_path

sed -r -i "s/publicversion\}\{.*\}/publicversion\}\{true\}/" config/utils.tex || true

latexmk -pdf -f -outdir=out paper.tex

tree .

if [[ ! -f out/paper.pdf ]]; then
    echo "No output"
    exit 1
fi

mv out/paper.pdf out/paper-pub.pdf


==> script/ci/build_paper_with_tag.sh <==
#! /bin/bash

this_path="$( cd "$(dirname "$0")" ; pwd -P )"
project_path=$this_path/../../

cd $project_path
latexmk -pdf -f -outdir=out paper.tex || true

tree .

if [[ ! -f out/paper.pdf ]]; then
    echo "No output"
    exit 1
fi

curr_tag=$(git describe --exact-match --abbrev=0)
mv out/paper.pdf out/paper-[$cur_tag].pdf


==> script/coi/compare_pc.py <==
import click
from fuzzywuzzy import fuzz
from prettytable import PrettyTable

@click.command()
@click.argument('hotcrp')
@click.argument('coi')
def compare_pc(hotcrp, coi):
    conf_pc = []
    with open(hotcrp, 'r') as f:
        for l in f:
            conf_pc.append(l.strip())
    coi_pc = []
    with open(coi, 'r') as f:
        for l in f:
            l = l.split(' (')[0]
            coi_pc.append(l.strip())

    match = []
    for p in coi_pc:
        max_ratio = 0
        match_pc = ''
        for c in conf_pc:
            r = fuzz.ratio(p.lower(), c.lower())
            if r > max_ratio:
                max_ratio = r
                match_pc = c
        match.append({
            'conf_pc': match_pc,
            'coi': p,
            'ratio': max_ratio
        })

    match.sort(key = lambda x: x['ratio'], reverse=True)
    tab = PrettyTable()
    tab.field_names = ['No.', 'conf_pc', 'coi', 'ratio']
    id = 1
    for m in match:
        tab.add_row([id, m['conf_pc'], m['coi'], m['ratio']])
        id += 1

    print(tab)

if __name__ == "__main__":
    compare_pc()


==> script/coi/extract_pc.py <==
import click
from bs4 import BeautifulSoup


@click.command()
@click.argument('in_file')
@click.argument('out_file')
def extract_pc(in_file, out_file):
    content = open(in_file, 'r').read()
    soup = BeautifulSoup(content, 'html.parser')
    pc = soup.findAll('span', {'class': 'pcconf-editselector'})
    p = [ r.next_sibling for r in pc ]
    with open(out_file, 'w') as f:
        for r in p:
            f.write(f'{r}\n')


if __name__ == "__main__":
    extract_pc()


==> script/diff/generate_diff.sh <==
#!/bin/bash

set -x

this_path="$( cd "$(dirname "$0")" ; pwd -P )"
project_path=$this_path/../../

cd $project_path

diff_style=${1:-CFONT}
old_commit=${2:-b27035} # ISCA submission ID
new_commit=${3:-$(git rev-parse master)}
draft_version=${4:-false}

old_tag=$(git describe --exact-match --abbrev=0 $old_commit)
if [[ $? -ne 0 ]]; then
    echo "old_commit $old_commit does not have a tag"
    old_tag=$(git describe $old_commit)
fi

if [[ $(git rev-list -n 1 $new_commit) == $(git rev-parse master) ]]; then
    new_tag="latest"
else
    new_tag=$(git describe --exact-match --abbrev=0 $new_commit)
    if [[ $? -ne 0 ]]; then
        echo "new_commit $new_commit does not have a tag"
        new_tag=$(git describe $new_commit)
    fi
fi

new_tag=$(git describe --exact-match --abbrev=0 $new_commit)
if [[ $? -ne 0 ]]; then
    if [[ $(git rev-list -n 1 $new_commit) == $(git rev-parse master) ]]; then
        new_tag="latest"
    else
        echo "new_commit $new_commit does not have a tag"
        new_tag=$(git describe $new_commit)
    fi
fi

diff_fname=diff-[$old_tag]-[$new_tag]

echo old_commit $old_commit
echo new_commit $new_commit

rm -rf diffout diff.tex

latexdiff-vc --git --force --only-changes \
             --config="PICTUREENV=(?:picture|DIFnomarkup|table|figure)[\w\d*@]*" \
             --flatten -d diffout --type=$diff_style \
             -r $old_commit -r $new_commit paper.tex

ls -l diffout

fname=diffout/$(ls diffout | grep '.tex')
echo "Post processing $fname"

perl -pi.bak0 -e 's/\|clwb\|/clwb/'           $fname
perl -pi.bak1 -e 's/\|mkpt\|/mkpt/'           $fname
perl -pi.bak2 -e 's/\|fio\|/fio/'             $fname
perl -pi.bak3 -e 's/section\{/section\[\]\{/' $fname
perl -pi.bak4 -e 's/\\\\\\vspace\{/\\vspace\{/' $fname

if [[ $draft_version == 'false' ]]; then
    sed -r -i "s/publicversion\}\{.*\}/publicversion\}\{true\}/" config/utils.tex || true
    # sed -r -i "s/revisedversion\}\{.*\}/revisedversion\}\{false\}/" config/utils.tex || true
    # sed -r -i "s/newcommand\{\\\hl\}.*/newcommand\{\\\hl\}\[1\]\{\#1\}/" config/utils.tex || true
    # sed -r -i "s/\\\DIFaddbegin\ \\\hl\{/\\\DIFaddbegin\ \\\DIFadd\{/" $fname || true
    # diff_fname=$diff_fname-[pub]
fi


cp $fname ./diff.tex
latexmk -pdf -f -outdir=diffout diff.tex
if [ ! -f diffout/diff.pdf ]; then
    echo "ERROR: diffout/diff.pdf doesn't exist"
    exit 1
fi
mv diffout/diff.pdf diffout/$diff_fname.pdf

rm -f diff.tex


==> script/diff/latest_public_to_tag_diff.sh <==
#!/bin/bash

set -x

this_path="$( cd "$(dirname "$0")" ; pwd -P )"
cd $this_path/../../
echo $PWD

past_tag=$(git describe --abbrev=0)
if [[ $? -ne 0 ]]; then
    echo "Error: no past tag"
    exit 1
fi

curr_commit=$(git rev-parse master)
past_commit=$(git rev-list -n 1 $past_tag)

if [[ $past_commit == $curr_commit ]]; then
    echo "Latest commit has a tag, compare to last tag"
    past_tag=$(git describe --abbrev=0 $past_tag^)
    past_commit=$(git rev-list -n 1 $past_tag)
fi

$this_path/generate_diff.sh CFONT $past_commit $curr_commit false


==> script/diff/latest_to_tag_diff.sh <==
#!/bin/bash

set -x

this_path="$( cd "$(dirname "$0")" ; pwd -P )"
cd $this_path/../../
echo $PWD

past_tag=$(git describe --abbrev=0)
if [[ $? -ne 0 ]]; then
    echo "Error: no past tag"
    exit 1
fi

curr_commit=$(git rev-parse master)
past_commit=$(git rev-list -n 1 $past_tag)

if [[ $past_commit == $curr_commit ]]; then
    echo "Latest commit has a tag, compare to last tag"
    past_tag=$(git describe --abbrev=0 $past_tag^)
    past_commit=$(git rev-list -n 1 $past_tag)
fi

$this_path/generate_diff.sh CFONT $past_commit $curr_commit


==> script/diff/tag_to_tag_diff.sh <==
#!/bin/bash

set -x

this_path="$( cd "$(dirname "$0")" ; pwd -P )"
cd $this_path/../../
echo $PWD

curr_tag=$(git describe --exact-match --abbrev=0)
if [[ $? -ne 0 ]]; then
    echo "Error: current commit does not have a tag"
    exit 1
fi

past_tag=$(git describe --abbrev=0 $curr_tag^)
if [[ $? -ne 0 ]]; then
    echo "Error: no past tag"
    exit 1
fi

curr_commit=$(git rev-list -n 1 $curr_tag)
past_commit=$(git rev-list -n 1 $past_tag)

this_path="$( cd "$(dirname "$0")" ; pwd -P )"
$this_path/generate_diff.sh CFONT $past_commit $curr_commit


==> script/figure/configure.py <==
import subprocess
import pandas
import click
import csv
import sys

import warnings
warnings.simplefilter(action='ignore', category=Warning)


class makefile(object):
    def __init__(self, filename):
        self.content = ''
        self.filename = filename
        self.comment(f'This Makefile is generated by {sys.argv[0]}')
        self.comment(
            f'Do not modify this file manually, modify the config file instead')
        self.newline()
        self.variable('.DEFAULT_GOAL', 'all_tikz_pdf')
        self.newline()
        self.variable('make_flag', '--no-print-directory -j8')
        self.newline()
        self.variable('RSCRIPT', 'Rscript --no-save --no-restore')
        self.newline()

    def newline(self):
        self.content += '\n'

    def rule(self, target, deps: list, cmds, phony=False):
        if isinstance(cmds, str):
            cmd = f'{cmds}'
        else:
            cmd = '\n\t'.join(cmds) + '\n'

        if phony:
            l = len(target) + 2 - len('.PHONY:')
            if l >= 0 and len(deps) != 0:
                space = ' '*l
            else:
                space = ' '
            self.content += f'\n.PHONY:{space}{target}'

        dep = ''
        if isinstance(deps, str):
            dep = deps + '\n'
        else:
            if len(deps) == 0:
                dep = '\n'
            else:
                pre_space = ' ' * (len(target) + 2)
                max_len = max([len(s) for s in deps])
                for i, v in enumerate(deps):
                    dep += '' if i == 0 else pre_space
                    dep += v
                    dep += ' ' * (max_len - len(v) + 1) + \
                        '\\\n' if i != len(deps)-1 else '\n'

        self.content += f'\n{target}: {dep}'
        if len(cmd) != 0:
            self.content += f'\t{cmd}\n'

    def comment(self, content):
        if isinstance(content, str):
            text = f'{content}'
        else:
            text = '\n# '.join(content)
        self.content += f'\n# {text}'

    def variable(self, vname, vvalue):
        self.content += f'\n{vname}:={vvalue}'

    def save(self):
        with open(self.filename, 'w') as file:
            file.write(self.content)


class texfile(object):
    def __init__(self, filename):
        self.content = ''
        self.filename = filename
        self.cmd('documentclass', '../config/paper')
        self.cmd('title', 'All TIKZ Figures')
        self.newline()
        self.cmd('begin', 'document')
        self.newline()
        # self.cmd('author', '')
        # self.cmd('date', '')
        # self.cmd_noarg('maketitle')
        # self.cmd('thispagestyle', 'empty')
        self.newline()

    def newline(self):
        self.content += '\n'

    def cmd(self, cmd, arg):
        self.content += f'\\{cmd}' + '{' + f'{arg}' + '}\n'

    def cmd_noarg(self, cmd):
        self.content += f'\\{cmd}\n'

    def insert_tikz(self, figname):
        self.newline()
        self.cmd('begin', 'figure*')
        self.cmd_noarg('centering')
        self.cmd('input', figname)
        self.cmd('caption', figname)
        self.cmd('end', 'figure*')
        self.newline()

    def save(self):
        self.newline()
        self.cmd('end', 'document')
        with open(self.filename, 'w') as file:
            file.write(self.content)


def read_config(cfg_filename):
    configs = []
    data_path = '../data'
    code_path = 'src'
    dest_path = 'plot'
    with open(cfg_filename, 'r') as file:
        cfg_data = pandas.read_csv(
            file, sep=r'\s+,', keep_default_na=False, comment='#')
        for _, cfg in cfg_data.iterrows():
            if not cfg['code'].endswith('.R'):
                print(f'Unsupported source code type: {cfg["code"]}')
                exit(1)
            if 'target' not in cfg.keys() or cfg['target'] == '':
                cfg['dest'] = f'{dest_path}/{cfg["code"].rstrip(".R")}'
            else:
                cfg['dest'] = f'{dest_path}/{cfg["target"]}'
            cfg['data'] = f'{data_path}/{cfg["data"]}'
            cfg['code'] = f'{code_path}/{cfg["code"]}'
            configs.append(cfg)
    return configs


def get_all_pdf():
    script = 'script/figure/ls_figures/ls_figures.sh'
    res = subprocess.run(['bash', script, 'figure'], stdout=subprocess.PIPE)
    pdfs = res.stdout.decode('utf-8').split('\n')
    pdfs = [f for f in pdfs if f != '']
    return pdfs


@click.group()
def cli():
    pass


@cli.command()
@click.argument('cfg_filename')
@click.argument('tex_filename')
def gen_texfile(cfg_filename, tex_filename):
    configs = read_config(cfg_filename)
    tex = texfile(tex_filename)
    for cfg in configs:
        if 'tikz' in cfg['type'].split(':'):
            tex.insert_tikz(f'{cfg["dest"]}.tikz')
    tex.save()


@cli.command()
@click.argument('cfg_filename')
@click.argument('make_filename')
def gen_makefile(cfg_filename, make_filename):
    configs = read_config(cfg_filename)

    make = makefile(make_filename)
    all_targets = dict()
    all_targets['pdf'] = []
    all_targets['tikz'] = []
    all_targets['tikz_pdf'] = []
    all_targets['tikz_svg'] = []
    for cfg in configs:
        for t in cfg['type'].split(':'):
            rules = ['@echo -e \"GEN \\t $@\"']
            if t in ['tikz', 'pdf']:
                target = f'{cfg["dest"]}.{t}'
                depend = [cfg["data"], cfg["code"]]
                arg = cfg['arg']
                rules.append(
                    '@${RSCRIPT} $(word 2,$^) --data $< --out $@ --type ' + f'{t}' + f' {arg}')
                if cfg['post_process'] != '':
                    ptype, pscript = cfg['post_process'].split(':')
                    if ptype != t:
                        continue
                    rules.append(
                        f'@bash ../script/figure/post_process/{ptype}/{pscript} $@')
            elif t in ['tikz_pdf']:
                target = f'{cfg["dest"]}.tikz.pdf'
                depend = f'{cfg["dest"]}.tikz'
                rules.append(
                    '@bash ../script/figure/tikz_to_pdf/tikz_to_pdf.sh $<')
            elif t in ['tikz_svg']:
                target = f'{cfg["dest"]}.tikz.svg'
                depend = f'{cfg["dest"]}.tikz.pdf'
                rules.append(
                    '@bash ../script/figure/pdf_to_svg/pdf_to_svg.sh $<')
            all_targets[t].append(target)
            make.rule(f'{target}', depend, rules)

    # svg files from pdf figures like LucidChart
    all_targets['pdf_svg'] = []
    for pdf in get_all_pdf():
        target = pdf.replace('pdf', 'svg')
        depend = pdf
        all_targets['pdf_svg'].append(target)
        rules = [f'@echo -e \"GEN \\t $@\"',
                 f'@bash ../script/figure/pdf_to_svg/pdf_to_svg.sh $<']
        make.rule(f'{target}', [depend], rules)

    make.rule('all', ['all_tikz', 'all_pdf', 'all_tikz_pdf', 'all_tikz_svg', 'all_pdf_svg'], '', phony=True)
    make.rule('all_pdf', all_targets['pdf'], '', phony=True)
    make.rule('all_tikz', all_targets['tikz'], '', phony=True)
    make.rule('all_tikz_pdf', all_targets['tikz_pdf'], '', phony=True)
    make.rule('all_tikz_svg', all_targets['tikz_svg'], '', phony=True)
    make.rule('all_pdf_svg', all_targets['pdf_svg'], '', phony=True)

    make.rule('config', '', ["ln -s ../config $@"])
    make.rule('figure', '', ["ln -s . $@"])
    make.rule('tikz_to_pdf', ["out/plots.pdf"], '', phony=True)
    make.rule('out/plots.pdf',
              ['plots.tex', 'config', 'figure'] + all_targets['tikz'],
              ['@latexmk -pdf -outdir=out -quiet plots.tex'])

    # make.rule('zip_all_figures', '', [
    #           f'zip out/figure.zip *.pdf *.svg'], phony=True)

    make.rule('clean', ['clean_tikz', 'clean_tikz_pdf', 'clean_tikz_svg',
                        'clean_pdf', 'clean_symlinks'], '', phony=True)
    make.rule('clean_tikz', '', [
              f'rm -f {" ".join(all_targets["tikz"])}', 'rm -f *_ras1.png'], phony=True)
    make.rule('clean_tikz_pdf', '', [
              f'rm -f {" ".join(all_targets["tikz_pdf"])}'], phony=True)
    make.rule('clean_tikz_svg', '', [
              f'rm -f {" ".join(all_targets["tikz_svg"])}'], phony=True)
    make.rule('clean_pdf', '',
              f'rm -f {" ".join(all_targets["pdf"])}', phony=True)
    make.rule('clean_symlinks', '',
              f'rm -f {" ".join(["config", "figure"])}', phony=True)

    make.save()

    # generate .gitignore for all pdf targets
    with open('figure/.gitignore', 'w') as f:
        # f.write('\n'.join(all_targets['pdf']))
        # f.write('\n')
        # f.write('\n'.join(all_targets['tikz_pdf']))
        f.write('\n')
        f.write('\n'.join(all_targets['tikz_svg']))
        f.write('\n')
        f.write('\n'.join(all_targets['pdf_svg']))


if __name__ == "__main__":
    cli()


==> script/figure/ls_figures/ls_figures.sh <==
#!/bin/bash

dir=${1:-.}

pushd $dir > /dev/null
find . -name "*.pdf" | grep -v "plot/"
popd > /dev/null


==> script/figure/pdf_to_png/all_pdf_to_png.sh <==
#!/bin/bash

script_path="$(realpath "$(dirname "$0")")"

for file in ./*.pdf
do
    "$script_path/pdf_to_png.sh" "$file"
done


==> script/figure/pdf_to_png/pdf_to_png.sh <==
#!/bin/bash

TIKZ_FILE=${1}

if [ -z $TIKZ_FILE ]
then
    echo "$0 TIKZ_FILE"
    exit 1
fi

BASE_FILE=$(echo $TIKZ_FILE | sed 's/.pdf//')

PDF_FILE=$BASE_FILE.pdf
PNG_FILE=$BASE_FILE.png

pdftoppm $PDF_FILE $PNG_FILE -png


==> script/figure/pdf_to_svg/pdf_to_svg.sh <==
#!/bin/bash

TIKZ_FILE=${1}

if [ -z $TIKZ_FILE ]
then
    echo "$0 TIKZ_FILE"
    exit 1
fi

BASE_FILE=$(echo $TIKZ_FILE | sed 's/.pdf//')

PDF_FILE=$BASE_FILE.pdf
SVG_FILE=$BASE_FILE.svg

outdir=out/$BASE_FILE

pdf2svg $PDF_FILE $SVG_FILE

==> script/figure/post_process/pdf/pdf_compression.sh <==
#!/bin/bash

file=$1

# gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPDFSETTINGS=/screen -dNOPAUSE -dQUIET -dBATCH -sOutputFile=$file.compressed.pdf $file
ps2pdf -dPDFSETTINGS=/ebook $file $file.compressed.pdf


==> script/figure/post_process/pdf/pdf_to_png.sh <==
#!/bin/bash

pdftoppm -png -singlefile $1 $1.compressed


==> script/figure/post_process/tikz/heatmap_path_fix.sh <==
#!/bin/bash

# $1 tikz file name

origin_path=$(echo $(basename $1) | sed 's/\.tikz//g')

sed -i "s/$origin_path/figure\/plot\/$origin_path/g" $1


==> script/figure/r/cmdline.R <==
suppressPackageStartupMessages(library(optparse))

option_list = list(
  make_option(c("-d", "--data"), type="character",
              help="dataset file name", metavar="character"),
  make_option(c("-o", "--out"), type="character",
              help="output file name", metavar="character"),
  make_option(c("-t", "--type"), type="character",
              help="output file type [tikz|pdf]", metavar="character")
);

if (exists("additional_option_list")) {
    option_list <- append(option_list, additional_option_list)
}

opt_parser = OptionParser(option_list=option_list)
opt = parse_args(opt_parser)

if (is.null(opt$data) && is.null(opt$out) && is.null(opt$type)) {
    print("NOTE: no cli option provided")
} else if (is.null(opt$data) || is.null(opt$out) || is.null(opt$type)) {
    stop("Some arguments are missing", call. = print_help(opt_parser))
}


==> script/figure/r/common.R <==
suppressPackageStartupMessages(library(ggplot2))
suppressPackageStartupMessages(library(ggpubr))
suppressPackageStartupMessages(library(ggsci))
suppressPackageStartupMessages(library(tikzDevice))
suppressPackageStartupMessages(library(scales))
suppressPackageStartupMessages(library(ggrepel))
suppressPackageStartupMessages(library(viridis))
suppressPackageStartupMessages(library(grid))
suppressPackageStartupMessages(library(gridExtra))
suppressPackageStartupMessages(library(dplyr))
suppressPackageStartupMessages(library(jsonlite))
suppressPackageStartupMessages(library(plotly))
suppressPackageStartupMessages(library(reshape))

line_default_size <- 1.5
vline_default_size <- 0.75
bar_outline_default_size <- 0.5

naplot <- function(data, color_name = '', fill_name = '', ...){
    return(
        data %>%
        ggplot() +
        theme_pubr(border = TRUE, base_family="sans") +
        scale_color_d3(name = color_name) +
        scale_fill_d3(name = fill_name) +
        theme(text=element_text(size=12),
              legend.position='top',
              legend.margin=margin(0,0,-10,0),
              legend.text = element_text(size=12),
              axis.ticks.length=unit(-0.1, "cm"),
              axis.text.x = element_text(margin=margin(5,0,0,0,"pt")),
              axis.text.y = element_text(margin=margin(0,5,0,0,"pt")),
              panel.border = element_rect(size=1.5),
              panel.grid.major.y = element_line(linetype = "dashed", size=vline_default_size, color="gray85"),
              panel.grid.minor.y = element_line(linetype = "dashed", size=vline_default_size, color="gray85")
        )%+replace%
        theme(...)
    )
}

read_data <- function(filename, ...) {return(read.csv(filename, strip.white=TRUE, ...))}

fig_full_width  <- 6.60
fig_full_height <- 2.69

fig_half_width  <- 3.20
fig_half_height <- 1.80

fig_trd_width   <- 2.10
fig_trd_height  <- 1.20

fig_qtr_width   <- 1.60
fig_qtr_height  <- 0.90

fig_half_width_pixel  <- 240 / 3 * 3.25
fig_half_height_pixel <- 135 / 3 * 3.25

pub_ppi <- 600

output_dev <- function(type, out_filename, out_width, out_height)
{
    if(type == 'tikz') {
        tikz(file = out_filename, width = out_width, height = out_height, documentDeclaration='documentclass[10pt]{article}')
    } else if(type == 'pdf') {
        pdf(file = out_filename, width = out_width, height = out_height, pointsize = 1/pub_ppi)
    }
}

output_dev_close <- function() {supress <- dev.off()}

output_file <- function(type, out_filename, out_width, out_height)
{
    if(type == 'tikz') {
        ggsave(file = out_filename, width = out_width, height = out_height, device=tikzDevice::tikz)
    } else if(type == 'pdf') {
        ggsave(file = out_filename, width = out_width, height = out_height, pointsize = 1/pub_ppi, device="pdf")
    }
}

# Comes from 'scales::byte_number_format'
byte_scale <- function (number, unit = "")
{
  sifactor <- c(1, 1024, 1024^2, 1024^3, 1024^4, 1024^5, 1024^6, 1024^7, 1024^8)
  pre <- c("", " K", " M", " G", " T", " P", " E", " Z", " Y")
  absolutenumber <- number * sign(number)
  ix <- findInterval(absolutenumber, sifactor)
  if (length(ix) > 0) {
    sistring <- paste(number/sifactor[ix], pre[ix], sep = "", unit = unit)
  }
  else {
    sistring <- as.character(number)
  }
  return(sistring)
}

byte_scale_factor <- function (number, unit = "")
{
  sifactor <- c(1, 1024, 1024^2, 1024^3, 1024^4, 1024^5, 1024^6, 1024^7, 1024^8)
  pre <- c("", " K", " M", " G", " T", " P", " E", " Z", " Y")
  number <- as.numeric(as.character(number))
  absolutenumber <- number * sign(number)
  ix <- findInterval(absolutenumber, sifactor)
  if (length(ix) > 0) {
    sistring <- paste(number/sifactor[ix], pre[ix], sep = "", unit = unit)
  }
  else {
    sistring <- as.character(number)
  }
  return(sistring)
}

bitrate_scale <- function(number, unit = "")
{
  sifactor <- c(1, 1000, 1000^2, 1000^3, 1000^4, 1000^5, 1000^6, 1000^7, 1000^8)
  pre <- c("", " K", " M", " G", " T", " P", " E", " Z", " Y")
  absolutenumber <- number * sign(number)
  ix <- findInterval(absolutenumber, sifactor)
  if (length(ix) > 0) {
    sistring <- paste(sprintf("%.0f", number / sifactor[ix]), pre[ix], sep = "", unit = unit)
  }
  else {
    sistring <- as.character(number)
  }
  return(sistring)
}

format_si <- function(...) {
  # Based on code by Ben Tupper
  # https://stat.ethz.ch/pipermail/r-help/2012-January/299804.html

  function(x) {
    limits <- c(1e-24, 1e-21, 1e-18, 1e-15, 1e-12,
                1e-9,  1e-6,  1e-3,  1e0,   1e3,
                1e6,   1e9,   1e12,  1e15,  1e18,
                1e21,  1e24)
    prefix <- c("y",   "z",   "a",   "f",   "p",
                "n",   "µ",   "m",   " ",   "k",
                "M",   "G",   "T",   "P",   "E",
                "Z",   "Y")

    # Vector with array indices according to position in intervals
    i <- findInterval(abs(x), limits)

    # Set prefix to " " for very small values < 1e-24
    i <- ifelse(i==0, which(limits == 1e0), i)

    paste(format(round(x/limits[i], 1),
                 trim=TRUE, scientific=FALSE, ...),
          prefix[i])
  }
}

vline <- function(xint) {return(geom_vline(xintercept=xint, color='gray65', linetype='solid', size=vline_default_size))}
hline <- function(xint) {return(geom_hline(yintercept=xint, color='gray65', linetype='solid', size=vline_default_size))}
vline_dashed <- function(xint) {return(geom_vline(xintercept=xint, color='gray65', linetype='longdash', size=vline_default_size))}
vline_toppicks <- function(xint) {return(geom_vline(xintercept=xint, color='gray50', linetype='solid', size=vline_default_size))}


na_text_repel <- function(label_points) {
    return(
        geom_text_repel(data = label_points,
                   aes(x, y, label = pos),
                   arrow = NULL,
                   direction = 'x',
                   angle = 90,
                   nudge_y = 0,
                   hjust = 0,
                   size = 3
                   )
    )
}


==> script/figure/r/template.R <==
source('../script/figure/r/cmdline.R')
source('../script/figure/r/common.R')

df <- read_data(opt$data)

output_dev(opt$type, opt$out, fig_half_width, fig_half_height)
naplot() +

output_dev_close()

## Plot a geom_line
## geom_line(data = df, aes(x = , y = , color = ), size=line_default_size)

## Plot a geom_bar
## geom_bar(data = , aes(x = , y = , fill = ), colour='black', stat='identity', position=position_dodge(width=0.8), width=0.78, size=0.2)

## Reorder factorized legends
## df$col <- factor(df$col, levels=c())

## Reorder with dplyr
## mutate(value = factor(value, levels=c())) %>%
## arrange(value) %>%

## Scale x axis with byte labels
## scale_x_continuous(name = '', trans = 'log2', labels = byte_scale)

## Remove axis title and white spaces
## scale_x_continuous(name = NULL)

## Expand y axis to full plot
## scale_y_continuous(expand = c(0.005, 0))

## Remove minor y axis line
## panel.grid.minor.y = NULL

## Change axis name
## labs(x = "", y = "", title="")


==> script/figure/rstudio/testing.R <==
library(dplyr)
library(reshape)
library(plotly)
source("../r/common.R")

df <- read.csv("../../../data/lat-breakdown-pred-pipeline.csv")
df <- df %>% mutate(e2e = rowSums(across(where(is.numeric))))

df <- melt(df)

update_geom_defaults("point", list(color=NA))
p <- df %>%
  naplot(legend.position = "none") +
  geom_boxplot(
    aes(
      x     = variable,
      y     = value
    )
  ) +
  scale_x_discrete(name = "Module") +
  scale_y_continuous(name = "Avg. CPU Utilization (%)")
ggplotly(p)



==> script/figure/tikz_to_pdf/tikz_to_pdf.sh <==
#!/bin/bash

TIKZ_FILE=${1}

if [ -z $TIKZ_FILE ]
then
    echo "$0 TIKZ_FILE"
    exit 1
fi

BASE_FILE=$(basename $(echo $TIKZ_FILE | sed 's/.tikz//'))
BASE_DIR=$(dirname $TIKZ_FILE)
TEX_FILE=$BASE_FILE.tex
PDF_FILE=$BASE_FILE.pdf

FIGURE_DIR=$(realpath .)

outdir=out/$BASE_DIR/$BASE_FILE
mkdir -p $outdir

pushd $outdir || exit 2
ln -s $FIGURE_DIR figure
popd || exit 2

cat << EOF >$TEX_FILE
\documentclass[tikz]{standalone}

\fontfamily{aer}
\usepackage{amsfonts}
\usepackage{mathptmx}
\usepackage{pgfplots}
\tikzstyle{every picture}+=[font=\sffamily]
%\usepgfplotslibrary{external}
%\tikzexternalize

\begin{document}
\input{$TIKZ_FILE}
\end{document}
EOF

latexmk -shell-escape -pdf -silent -outdir=$outdir $TEX_FILE
mv $outdir/$PDF_FILE $BASE_DIR/$BASE_FILE.tikz.pdf

rm -f $TEX_FILE


==> script/reference/trim_ref.sh <==
#!/bin/bash

ref_file=$1

if [ ! -f $ref_file ]; then
    echo "File not exists $ref_file"
    exit 1
fi

trim_entris=(
    isbn
    location
    pages
    numpages
    doi
    acmid
    publisher
    address
    keywords
    month
    abstract
    ISSN
    issn
    volume
    number
    eprint
    timestamp
    archivePrefix
    Date-Added
    Date-Modified
    Pages
    issue_date
    articleno
    eprint
    primaryClass
    organization
    edition
)

for i in ${trim_entris[@]}; do
    sed -i "/\s*${i}.*/d" $ref_file
done


==> script/release/draft_new_release.sh <==
#!/bin/bash

# set -x

old_ver=$(perl -lne ' print $2 if /(\{\\draftversion\}\{)([\d\.]+)(\})/' config/utils.tex)
new_ver=$1

if [ -z $new_ver ]
then
  echo "No new version specified, current version $old_ver"
  echo "Usage: $0 version_number (e.g 1)"
  exit 1
fi

conf=micro20

tag_base=$conf-ver

old_tag=$(git describe --abbrev=0)
new_tag=$tag_base$new_ver

google_drive_base_dir="Paper Build/[Paper] NVRAM Simulator"
google_drive_releases_dir=$google_drive_base_dir/releases

echo "Ver change: $old_ver ==> $new_ver"
echo "Tag change: $old_tag ==> $new_tag"
echo "Google Drive mkdir: $google_drive_releases_dir/$new_tag"
echo "Press any key to proceed"
read

# Local Operation
echo "Press any key to update draftversion in config/utils.tex"
read
sed -r -i "s/draftversion\}\{$old_ver/draftversion\}\{$new_ver/" config/utils.tex || true
cat config/utils.tex | grep draftversion

# Google Drive Operation
echo "Press any key to  update google drive"
read

skicka mkdir -p "$google_drive_releases_dir"
skicka mkdir -p "$google_drive_releases_dir/$new_tag"

# Git Operation
commit_msg="[$conf] Update draft version to $new_ver"
echo "Git Commit Message: $commit_msg"
git status

echo "Press any key to commit"
read
git add config/utils.tex
git commit -am "$commit_msg"

echo "Press any key to tag current commit"
read
git tag -a -m "$commit_msg" "$new_tag"
git push
git push --tags


==> script/template/create_paper.sh <==
#!/bin/bash

set -e

if [ $# -ne 1 ] && [ $# -ne 2 ]; then
    echo "Usage: $0 PAPER_NAME [GITHUB_REPO]"
    echo "E.g. $0 awesome TheNetAdmin/paper-awesome"
    echo "     will generate dir paper-awesome/ and link to the GitHub"
    exit 2
fi

paper_name="paper-$1"

if [ $# -eq 2 ]; then
    github_repo=git@github.com:$2
else
    github_repo=git@github.com:TheNetAdmin/paper-$1
fi

echo "paper_name:  $paper_name"
echo "github_repo: $github_repo"

while true; do
    read -p "Proceed? [y/n]" yn
    case $yn in
        [Yy]* ) break;;
        [Nn]* ) exit;;
        * ) echo "Please answer yes or no";;
    esac
done

git clone git@github.com:TheNetAdmin/nap "${paper_name}"

cd "${paper_name}"
git remote set-url origin ${github_repo}
git push origin -u master
git checkout -b paper
git push origin -u paper

echo "Template initlization is done, press any key to exit. NOTE: Remember to change GitHub default branch to 'paper' before you link it to Overleaf"
read


==> script/text_process/pandoc_latex_to_plain.sh <==
#!/bin/bash

require_clean_work_tree() {
    # https://stackoverflow.com/questions/3878624/how-do-i-programmatically-determine-if-there-are-uncommitted-changes
    # Update the index
    git update-index -q --ignore-submodules --refresh
    err=0

    # Disallow unstaged changes in the working tree
    if ! git diff-files --quiet --ignore-submodules --
    then
        echo >&2 "cannot $1: you have unstaged changes."
        git diff-files --name-status -r --ignore-submodules -- >&2
        err=1
    fi

    # Disallow uncommitted changes in the index
    if ! git diff-index --cached --quiet HEAD --ignore-submodules --
    then
        echo >&2 "cannot $1: your index contains uncommitted changes."
        git diff-index --cached --name-status -r --ignore-submodules HEAD -- >&2
        err=1
    fi

    if [ $err = 1 ]
    then
        echo >&2 "Please commit or stash them."
        exit 1
    fi
}

src_file=$1
dst_file=$2

require_clean_work_tree .

if [ ! -f $src_file ]; then
    echo "$0 src_file dst_file"
    exit 1
fi

# Commont out abstract environment
abs_file='content/0-abstract.tex'
if [ ! -f $abs_file ]; then
    echo "Abstract file ($abs_file) does not exist"
    exit 1
fi

echo "Preprocessing"
sed -i 's/\\begin{abstract}/\%\\begin{abstract}/g' $abs_file
sed -i 's/\\end{abstract}/\%\\end{abstract}/g' $abs_file
sed -i 's/\\figref/Figure\~\\ref/g'  content/*.tex
sed -i 's/\\tabref/Table\~\\ref/g'   content/*.tex
sed -i 's/\\secref/Section\~\\ref/g' content/*.tex
sed -i 's/\\para/\\textbf/g'         content/*.tex

pandoc --wrap=none -f latex -t plain $src_file -o $dst_file

echo "Reverting preprocess changes"
git checkout .

echo "Post-processing generated text file."
sed -i 's/ \././g' $dst_file
sed -i 's/ \,/,/g' $dst_file
sed -i 's/ \;/;/g' $dst_file
sed -i 's/  / /g' $dst_file

